CppFlow: Generative Inverse Kinematics for Efficient and Robust Cartesian Path Planning

In this work we present CppFlow - a novel and performant planner for the Cartesian Path Planning problem, which finds valid trajectories up to 129x faster than current methods, while also succeeding on more difficult problems where others fail. At the core of the proposed algorithm is the use of a learned, generative Inverse Kinematics solver, which is able to efficiently produce promising entire candidate solution trajectories on the GPU. Precise, valid solutions are then found through classical approaches such as differentiable programming, global search, and optimization. In combining approaches from these two paradigms we get the best of both worlds - efficient approximate solutions from generative AI which are made exact using the guarantees of traditional planning and optimization. We evaluate our system against other state of the art methods on a set of established baselines as well as new ones introduced in this work and find that our method significantly outperforms others in terms of the time to find a valid solution and planning success rate, and performs comparably in terms of trajectory length over time. The work is made open source and available for use upon acceptance.

==> benchmarking/print_computer_specs.sh <==
echo ""
echo "-----"
echo "lscpu:"
lscpu

echo ""
echo "-----"
echo "ram:"
free -mh

echo ""
echo "-----"
echo "gpu:"
nvidia-smi -L

==> benchmarking/print_results_table.py <==
import os
import pickle

from more_itertools import sort_together

METHODS = ["torm"]

PROBLEM_TO_HAS_OBSTACLE = {
    "circle": False,
}

def get_filepath_list(path, ends_with: str):
    fnames = []
    for filename in os.listdir(path):
        if filename.endswith(ends_with):
            filepath = os.path.join(path, filename)
            assert os.path.isfile(filepath), f"{filepath} is not a file"
            fnames.append(filepath)
    return fnames


""" Example usage

python3 print_results_table.py
"""

if __name__ == "__main__":

    filepath_list = get_filepath_list("torm/", ".pkl")
    mt1cles = []
    problems = []
    robots = []
    methods = []
    for filepath in filepath_list:
        with open(filepath, "rb") as f:
            data = pickle.load(f)
            mt1cles.append(data["mean_time_to_1cm_l2_err"])
            problems.append(data["problem"])
            robots.append(data["robot"])
            methods.append(data["method"])

    robots, methods, problems, mt1cles = sort_together([robots, methods, problems, mt1cles])
    print("Method,Robot,Problem,Time to < 1cm L2 Error")
    for robot, method, problem, mt1cle in zip(robots, methods, problems, mt1cles):
        print(f"{method},{robot},{problem},{mt1cle}")

==> figures/cover_photo/merge.sh <==

DIR=/home/jstm/Downloads/image_extractions2

# '-blend 10': use 10% of the first image and 90% of the second
cp $DIR/image-011.jpeg $DIR/composite.jpeg
for i in {14..64} ; do
    # var=$(bc -l <<< '100/3')
    var="$((50 - $i + 15))"
    echo $var
    composite -blend $var $DIR/image-0$i.jpeg $DIR/composite.jpeg $DIR/composite_new.jpeg
    cp $DIR/composite_new.jpeg $DIR/composite.jpeg
done

# ./figures/cover_photo/merge.sh

==> figures/cover_photo/merge_photos.py <==
import numpy as np
from PIL import Image


# images = [Image.open(f'/home/jstm/Downloads/image_extractions/image-0{i}.jpeg') for i in range(15, 72, 30)]
images = [Image.open(f'/home/jstm/Downloads/image_extractions2/image-0{i}.jpeg') for i in range(11, 68, 10)]
images_np = [np.array(img) for img in images]


print(images_np[0].shape)
mega_image = np.array(images_np)
print(mega_image.shape)



mean_image = np.mean(mega_image, axis=0)
print(mean_image.shape)
mean_image = Image.fromarray(mean_image.astype('uint8'))

mean_image.show()
mean_image.save('mean_image.jpeg')

""" python3 figures/cover_photo/merge_photos.py

"""

==> scripts/parse_utils_stampede.py <==
import pandas as pd
import os
import numpy as np

NUMBERS = [str(i) for i in range(10)]
ROBOTS = {"fetch", "fetch_arm", "panda"}

def get_filepath_list(path, ends_with: str):
    filepaths = []
    filenames = []
    for filename in os.listdir(path):
        if filename.endswith(ends_with):
            filepath = os.path.join(path, filename)
            assert os.path.isfile(filepath), f"{filepath} is not a file"
            filepaths.append(filepath)
            filenames.append(filename)
    return filepaths, filenames



def save_parsed(filepath, filename):
    _, robot, problem = filename.split("__")
    problem = problem.replace(".csv", "")
    assert len(problem) > 0, f"problem = {problem}"
    assert robot in ROBOTS, f"robot = {robot} (not in {ROBOTS})"
    df_raw = pd.read_csv(filepath)
    column_names = [
        "planning_time_mean",
        "planning_time_std",
        "pose_error_mean",
        "pose_error_std",
        "portion_successful"
    ]
    df_parsed = pd.DataFrame(columns=column_names)

    planning_times = df_raw.loc[:, "planning_time_sec"].to_numpy()
    pos_errors_cm = df_raw.loc[:, "mean_positional_error_cm"].to_numpy()
    rot_errors_deg = df_raw.loc[:, "mean_rotational_error_deg"].to_numpy()
    pose_errors = pos_errors_cm + (rot_errors_deg / 3.0)
    successes = df_raw.loc[:, "was_successful"].to_numpy()
    df_parsed.loc[len(df_parsed.index)] = [
        planning_times.mean(),
        planning_times.std(),
        pose_errors.mean(),
        pose_errors.std(),
        successes.sum() / successes.size
    ]
    df_parsed.to_csv(f"{robot}__{problem}__parsed.csv")
    print("parsed", robot, problem)

if __name__ == "__main__":
    filepaths, filenames = get_filepath_list("raw/", "csv")
    for filepath, filename in zip(filepaths, filenames):
        save_parsed(filepath, filename)

==> scripts/parse_utils_torm.py <==
from typing import List
from io import StringIO

import pandas as pd

def torm_raw_to_dataframe(filepath: str, sep: str) -> List[pd.DataFrame]:

    dfs = []

    with open(filepath, "r") as f:
        all_text=f.read()
    chunks = all_text.split("==========")
    chunks = [c for c in chunks if "Time Elapsed (s)" in c]
    chunks = [c.replace("\t", "") for c in chunks]

    for chunk in chunks:
        df = pd.read_csv(StringIO(chunk), sep=sep)
        new_cols = [cname.strip() for cname in df.columns]
        df.columns = new_cols
        dfs.append(df)
    return dfs

==> scripts/raw_to_csv.py <==
from typing import Dict
import os

import numpy as np
import pandas as pd

from raw_to_pickle import get_filepath_list, raw_to_pickle, add_meta_data

def create_dataframe(data: Dict) -> pd.DataFrame:
    assert len(data["start_times"]) > 0
    # "the weight of the rotational distance over the translational distance is 0.17" - TORM
    # "In our setting, we prioritize translational distance over rotational distance using a ratio of 0.17,
    # which corresponds to 3mm mapping to 1 degree" - frechet distance paper
    # "As is common in motion planning [21], given two points x, y ∈ SE(3) = R3 x SO(3), we define their distance, 
    # dT S(x, y), as the weighted sum2 of the Euclidean metric in R3 and the standard great circle solid angle metric 
    # in SO(3) for the respective components." - also the frechet distance paper

    # pose_error = t_error_cm + (R_error_rad / 3)
    # df = pd.DataFrame(columns=["time_sec", "translational_error_cm", "rotational_error_deg", "pose_error"])
    df = pd.DataFrame(columns=["time_sec", "pose_error"])
    t0s = data["start_times"]
    tfs = data["end_times"]
    t0_mean = np.mean(t0s)
    t_max = 30
    dt = 0.2

    interp_times = np.arange(t0_mean, t_max, dt)
    interpolations = []
    for idx, run in enumerate(data["runs"]):
        pose_errors = run["mean_l2_error_cm"] + (run["mean_ang_error_deg"]/3.0)
        interpolations.append(np.interp(interp_times, run["times"], pose_errors))

    for interp_index, interp_time in enumerate(interp_times):
        pose_error_t = np.mean([
            interp[interp_index] for run_idx, interp in enumerate(interpolations) if interp_time > t0s[run_idx]
        ])
        df.loc[len(df.index)] = [interp_time, pose_error_t]
    print(df)
    df = df.rename(columns = {"" : "index"})
    return df


""" Data format for individual pickle file. Each pickle file contains data for a single method, with a single robot, for 
a single experiment. Experiments should have 5 runs. 

{
    "method": str,
    "robot": str,
    "problem": str,
    "filename": str,
    "start_times": [...],
    "mean_start_time": float, (-1 if none found. If some found, takes average of all found.)
    "mean_time_to_1cm_l2_err": float, (-1 if never reached)
    "n_runs": int,
    "runs": [
        {
            "times": [...],
            "mean_l2_error_cm": [...],
            "mean_ang_error_deg": [...],
            "max_joint_change_deg": [...],
            "cost": [...],
            "time_to_1cm_l2_err": float, (-1 if never reached)
        },
        ...
    ]
}
# Example usage:

cd benchmarking/torm && python3 raw_to_csv.py

"""
filepaths, filenames = get_filepath_list("raw/", "__raw.txt")
for (filepath, filename) in zip(filepaths, filenames):
    data = raw_to_pickle(filepath, "torm")
    data = add_meta_data(data)

    if len(data["start_times"]) == 0:
        print(f"No start_times found for '{filename}', skipping. This means that torm failed on this problem (or that there's a bug :X)")
        continue

    print(filepath)
    df = create_dataframe(data)
    save_filepath = filename.replace("_raw.txt", "_parsed.csv")
    df.to_csv(save_filepath, index=False)

==> scripts/raw_to_pickle.py <==
import os
import pickle
import numpy as np

NUMBERS = [str(i) for i in range(10)]
ROBOTS = {"fetch", "fetch_arm", "panda"}

def get_filepath_list(path, ends_with: str):
    filepaths = []
    filenames = []
    for filename in os.listdir(path):
        if filename.endswith(ends_with):
            filepath = os.path.join(path, filename)
            assert os.path.isfile(filepath), f"{filepath} is not a file"
            filepaths.append(filepath)
            filenames.append(filename)
    return filepaths, filenames


def raw_to_pickle(filepath, method: str):

    with open(filepath, "r") as f:
        lines = f.readlines()

    runs = []
    run_lines = []
    is_first = True
    for line in lines:
        if "Time Elapsed" in line:
            if is_first:
                is_first = False
                continue
            runs.append(run_lines)
            run_lines = []
        if line[0] in NUMBERS:
            run_lines.append(line[:-1]) # get rid of the newline
    runs.append(run_lines)
    # runs = [run for run in runs if len(run) > 0]
    assert len(runs) == 5, f"expected 5 runs, got {len(runs)} - filepath: '{filepath}'"
    data = {
        "method": method,
        "filename": filepath.split("/")[-1],
        "n_runs": len(runs),
        "runs": []
    }
    for run in runs:
        run_data = {
            "times": [],
            "mean_l2_error_cm": [],
            "mean_ang_error_deg": [],
            "max_joint_change_deg": [],
            "cost": [],
        }
        for line in run:
            numbers = line.split("|")
            numbers = [float(number) for number in numbers]
            assert len(numbers) == 5, f"len(numbers) = {len(numbers)} - should be 5"
            run_data["times"].append(numbers[0])
            run_data["mean_l2_error_cm"].append(numbers[1])
            run_data["mean_ang_error_deg"].append(numbers[2])
            run_data["max_joint_change_deg"].append(numbers[3])
            run_data["cost"].append(numbers[4])

        for key, v in run_data.items():
            run_data[key] = np.array(v)
            # if len(run_data[key]) == 0:
            #     print(f"WARNING: data for '{key}' is missing for '{filepath}' (data.shape: '{run_data[key].shape}')")
        data["runs"].append(run_data)
    assert len(data["runs"]) == 5, f"expected 'len(data['runs'])' to be 5, got {len(data['runs'])} - filepath: '{filepath}'"
    return data


def add_meta_data(data):
    data_updated = data.copy()

    # Add start time info
    start_times = [run_data["times"][0] for run_data in data["runs"] if len(run_data["times"]) > 0]
    end_times = [run_data["times"][-1] for run_data in data["runs"] if len(run_data["times"]) > 0]
    if len(start_times) == 0:
        data_updated["start_times"] = []
        data_updated["end_times"] = []
        data_updated["mean_start_time"] = -1
    else:
        data_updated["start_times"] = np.array(start_times)
        data_updated["end_times"] = np.array(end_times)
        data_updated["mean_start_time"] = np.mean(start_times)

    # Add time_to_1cm_l2_err info
    for run in data_updated["runs"]:
        run["time_to_1cm_l2_err"] = -1
        for time, l2_err in zip(run["times"], run["mean_l2_error_cm"]):
            if l2_err < 1.0:
                run["time_to_1cm_l2_err"] = time
                break
    valid_times_to_1cm_l2_err = [run["time_to_1cm_l2_err"] for run in data_updated["runs"] if run["time_to_1cm_l2_err"] != -1]
    if len(valid_times_to_1cm_l2_err) == 0:
        data_updated["mean_time_to_1cm_l2_err"] = -1
    else:
        data_updated["mean_time_to_1cm_l2_err"] = np.mean(valid_times_to_1cm_l2_err)

    # Add robot, problem info
    filename = data["filename"]
    robot = filename.split("__")[0]
    problem = filename.split("__")[1]
    assert len(problem) > 0, f"problem = {problem}"
    assert robot in ROBOTS, f"robot = {robot} (not in {ROBOTS})"
    data_updated["robot"] = robot
    data_updated["problem"] = problem

    return data_updated

""" Data format for individual pickle file. Each pickle file contains data for a single method, with a single robot, for 
a single experiment. Experiments should have 5 runs. 

{
    "method": str,
    "robot": str,
    "problem": str,
    "filename": str,
    "start_times": [...],
    "end_times": [...],
    "mean_start_time": float, (-1 if none found. If some found, takes average of all found.)
    "mean_time_to_1cm_l2_err": float, (-1 if never reached)
    "n_runs": int,
    "runs": [
        {
            "times": [...],
            "mean_l2_error_cm": [...],
            "mean_ang_error_deg": [...],
            "max_joint_change_deg": [...],
            "cost": [...],
            "time_to_1cm_l2_err": float, (-1 if never reached)
        },
        ...
        {
            "times": [...],
            "mean_l2_error_cm": [...],
            "mean_ang_error_deg": [...],
            "max_joint_change_deg": [...],
            "cost": [...],
            "time_to_1cm_l2_err": float, (-1 if never reached)
        }
    ]
}

# Example usage:

python3 torm/raw_to_pickle.py

"""
if __name__ == "__main__":
    filepaths, filenames = get_filepath_list("torm/raw/", "_raw.txt")
    for (filepath, filename) in zip(filepaths, filenames):

        print(filepath, filename)
        data = raw_to_pickle(filepath, "torm")
        data = add_meta_data(data)

        with open(os.path.join("torm/", filename.replace("_raw.txt", "_parsed.pkl")), "wb") as f:
            pickle.dump(data, f)

==> scripts/save_convergence_data.py <==
from typing import Optional
from parse_utils_torm import torm_raw_to_dataframe
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

MJAC_THRESHOLD_DEG = 7
MJAC_THRESHOLD_CM = 2
# T_MAX = 30
T_MAX = 50
DT = 0.05
# ERROR_KEY = "Max Pos Error (mm)"
ERROR_KEY = "path_length_rad"
COLUMNS = [
    "time-s",
    f"{ERROR_KEY}",
    f"{ERROR_KEY}+std",
    f"{ERROR_KEY}-std",
]


def get_only_valid_rows(df: pd.DataFrame) -> pd.DataFrame:
    ignore_self_colliding = True # torm always self collides 
    return df[
        (df["Max Pos Error (mm)"] < 0.1) & \
        (df["Max Rot Error (deg)"] < 0.1) & \
        (df["Mjac (deg)"] < MJAC_THRESHOLD_DEG) & \
        (df["Mjac (cm)"] < MJAC_THRESHOLD_CM) & \
        (df["pct_self-colliding"] <= 0 if not ignore_self_colliding else 101) & \
        (df["pct_env-colliding"] <= 0)
    ]

def save_from_interps(data_dfs, output_filepath, debug: bool = True, info: Optional[tuple] = None):
    df_out = pd.DataFrame(columns=COLUMNS)

    data_dfs = [get_only_valid_rows(df) for df in data_dfs]

    t0s = []
    tfs = []
    for df in data_dfs:
        if df["Time Elapsed (s)"].size > 0:
            t0s.append(df["Time Elapsed (s)"].iloc[0])
            tfs.append(df["Time Elapsed (s)"].iloc[-1])

    print("t0s:", t0s, len(t0s))
    t0_median = np.median(t0s)
    tf_median = np.median(tfs)
    # t0_median = np.mean(t0s)
    # tf_median = np.mean(tfs)
    assert t0_median < T_MAX, f"t0_median < T_MAX ({t0_median} < {T_MAX})"
    tmax = min(tf_median, T_MAX)

    interp_times = np.arange(t0_median, tmax, DT)
    interpolations = []


    print("t0_mean:", np.mean(t0s))
    print("t0_median:", t0_median)
    print("tf_median:", tf_median)

    # if debug:
    #     n_timesteps_to_plot = int(2 / DT if "cppflow" in info[0] else 5 / DT) # 5 seconds
    #     print("n_timesteps_to_plot:", n_timesteps_to_plot)
    #     fig, ax = plt.subplots(figsize=(10, 10))
    #     ax.set_title(f"{ERROR_KEY} vs time for {info}")
    #     ax.set_xlabel("time (s)")
    #     ax.set_ylabel(ERROR_KEY)
    #     ax.grid(alpha=0.25)

    for i, df in enumerate(data_dfs):
        if df["Time Elapsed (s)"].size == 0:
            continue
        interpolations.append(np.interp(interp_times, df["Time Elapsed (s)"], df[ERROR_KEY]))

        # debugging
        # if debug:
        #     xs = df["Time Elapsed (s)"].to_numpy()[0:n_timesteps_to_plot]
        #     ys = df[ERROR_KEY].to_numpy()[0:n_timesteps_to_plot]
        #     ax.plot(xs, ys, label=f"run {i}")

    for interp_index, interp_time in enumerate(interp_times):
        errors = [
            interp[interp_index] for run_idx, interp in enumerate(interpolations) if (interp_time > t0s[run_idx]) and (interp_time < tfs[run_idx])
        ]
        std = np.std(errors)
        mean = np.mean(errors)
        mean_minus_std = mean - std
        mean_minus_std = max(mean_minus_std, 2.5e-4)
        df_out.loc[len(df_out.index)] = [interp_time, mean, mean_minus_std, mean + std]


    # debugging
    # if debug:
    #     print("saving image from debug mode")
    #     xs = df_out["time-s"].to_numpy()[0:n_timesteps_to_plot]
    #     ys = df_out["max-error-pos-mm"].to_numpy()[0:n_timesteps_to_plot]
    #     ax.plot(xs, ys, label=f"interpolated")
    #     ax.legend()
    #     # fig.savefig(f"figures/plot_time_vs_error/convergence_plot   {info}.png", tight_layout=True)

    df_out.to_csv(output_filepath, index=False)


def parse_and_save_cppflow_results(robot, problem, folder: str):
    filepath = f"{folder}/cppflow__PlannerSearcherOptimizerAlternating__{robot}__{problem}__results.csv"
    output_filepath = f"figures/plot_time_vs_error/cppflow/{robot}__{problem}.csv"
    data_dfs = torm_raw_to_dataframe(filepath, ",")
    print()
    print()
    print(filepath)
    save_from_interps(data_dfs, output_filepath, info=("cppflow", robot, problem))


def parse_and_save_torm_results(robot, problem):
    filepath = f"benchmarking/torm/torm__{robot}__{problem}"
    data_dfs = torm_raw_to_dataframe(filepath, "|")
    output_filepath = f"figures/plot_time_vs_error/torm/{robot}__{problem}.csv"
    print()
    print()
    print(filepath)
    save_from_interps(data_dfs, output_filepath, info=("torm", robot, problem))


"""
python3 scripts/save_convergence_data.py
"""

if __name__ == "__main__":
    cppflow_folder = "benchmarking/cppflow/2023-09-13-12:05__LmAlt_v2_1_60s"
    problems = [("fetch_arm", "circle"), ("fetch", "square"), ("panda", "1cube")]
    for robot, problem in problems:
        parse_and_save_torm_results(robot, problem)
        parse_and_save_cppflow_results(robot, problem, cppflow_folder)

==> scripts/save_planning_time_table.py <==
from typing import List, Tuple
from math import inf, isinf

import pandas as pd
import numpy as np

from parse_utils_torm import torm_raw_to_dataframe
from utils import get_filepath_list

ROBOTS = {"fetch", "fetch_arm", "panda"}
PROBLEMS = [("1cube", "panda"), ("2cubes","panda"), ("flappy_bird","panda")]
for robot in ["fetch", "fetch_arm"]:
    for problem in ["circle", "s", "square", "rotation", "hello"]:
        PROBLEMS.append((problem, robot))

print("PROBLEMS:", PROBLEMS)

TMAX_1 = 2.5
TMAX_2 = 50

FANCY_ROBOT_MAP = {
    "fetch_arm": "Fetch.Arm",
    "fetch": "Fetch.Full",
    "panda": "Panda",
}
TVS_COL = "Time to valid solution (s)" # "TVS (s)"
IST_COL = "Initial solution time (s)" # "IST (s)"

PSR_COL_1 = f"Planning success rate (\%) - {TMAX_1}s max"
TL_COL_1 = f"Trajectory length (rad/m) - {TMAX_1}s max"
PSR_COL_2 = f"Planning success rate (\%) - {TMAX_2}s max"
TL_COL_2 = f"Trajectory length (rad/m) - {TMAX_2}s max"


COLUMNS = (
    "Problem",
    "Planner",
    TVS_COL, # Time to valid solution / Median time to 1mm/.1deg pose error (s)
    IST_COL, # "Median Initial Solution Time (s)"
    PSR_COL_1, # Planning Success Rate (\%)
    TL_COL_1,
    PSR_COL_2, # Planning Success Rate (\%)
    TL_COL_2,
)
MJAC_THRESHOLD_DEG = 7
MJAC_THRESHOLD_CM = 2
OUTPUT_FILE="figures/table_planning_time/planning_time_tabular_py_gen.tex"


def get_matching_filepath(filepaths, filenames,  problem, robot, method, planner = None):
    matching = []
    for fp, fn in zip(filepaths, filenames):
        if method == "torm":
            if fn == f"torm__{robot}__{problem}":
                assert len(matching) == 0
                matching.append(fp)
        elif method == "stampede":
            if (f"__{robot}__" in fp) and (f"__{problem}.csv" in fp):
                assert len(matching) == 0
                matching.append(fp)
        elif method == "cppflow":
            if fn == f"cppflow__{planner}__{robot}__{problem}__results.csv":
                assert len(matching) == 0, f"Error - match already found (matching: '{matching}')" 
                matching.append(fp)
    assert len(matching) == 1, f"{len(matching)} matching results for '{problem}, {robot}', should be 1.\n\nFilenames: '{filenames}'"
    return matching[0]

def _get_problem_name(problem: str, robot: str) -> str:
    if problem == "flappy_bird":
        problem = "flappy-bird"
    # return f"{problem} - {FANCY_ROBOT_MAP[robot]}"
    return f"{FANCY_ROBOT_MAP[robot]} - {problem}"


def get_stampede_stats(df: pd.DataFrame):
    # print(df)
    valid_runs_df = df[
        (df["max_positional_error_mm"] < 0.1) & \
        (df["max_rotational_error_deg"] < 0.1) & \
        (df["max_per_timestep_mjac_deg"] < MJAC_THRESHOLD_DEG) & \
        (df["max_per_timestep_mjac_cm"] < MJAC_THRESHOLD_CM) & \
        df["traj_is_correct_length"]
    ]
    # print(valid_runs_df)
    if len(valid_runs_df.index) == 0:
        tl_rad = "---"
        tl_m = "---"
        median_time_to_valid = inf
        planning_success_pct = 0.0
        median_initial_solution_time_s = inf
    elif len(valid_runs_df.index) == len(df.index):
        median_time_to_valid = np.median(valid_runs_df["planning_time_sec"])
        planning_success_pct = 100.0
        median_initial_solution_time_s =  np.median(valid_runs_df["planning_time_sec"])
        tl_rad = np.mean(valid_runs_df["path_length_rad"])
        tl_m = np.mean(valid_runs_df["path_length_m"])
        if tl_m < 0.1:
            tl_m = "---"
    else:
        raise NotImplementedError()

    return (median_time_to_valid,
        median_initial_solution_time_s,
        planning_success_pct,
        tl_rad,
        tl_m)


def get_median_IST(dfs: List[pd.DataFrame]) -> float:
    initial_solution_times = []
    for df in dfs:
        if len(df.index) == 0:
            initial_solution_times.append(inf)
            continue
        initial_solution_times.append(df["Time Elapsed (s)"][0])
    return np.median(initial_solution_times)

def get_median_TVS(dfs: List[pd.DataFrame], ignore_self_colliding: bool = False) -> Tuple:
    tvs_times = []
    for df in dfs:
        if len(df.index) == 0:
            tvs_times.append(inf)
            continue
        valid_times_df = df[
            (df["Max Pos Error (mm)"] < 0.1) & \
            (df["Max Rot Error (deg)"] < 0.1) & \
            (df["Mjac (deg)"] < MJAC_THRESHOLD_DEG) & \
            (df["Mjac (cm)"] < MJAC_THRESHOLD_CM) & \
            (df["pct_self-colliding"] <= 0 if not ignore_self_colliding else 101) & \
            (df["pct_env-colliding"] <= 0)
        ]
        if len(valid_times_df.index) > 0:
            min_t = float(valid_times_df["Time Elapsed (s)"].min()) 
            tvs_times.append(min_t)
        else:
            tvs_times.append(inf)
    return np.median(tvs_times)


def get_PSR_and_TL(dfs: List[pd.DataFrame], tmax: float, ignore_self_colliding: bool = False) -> Tuple:

    assert isinstance(tmax, (float, int))
    n_successful = 0
    tls_rad = []
    tls_m = []

    for df in dfs:

        if len(df.index) == 0:
            continue

        # Initial solution time
        valid_times_df = df[
            (df["Max Pos Error (mm)"] < 0.1) & \
            (df["Max Rot Error (deg)"] < 0.1) & \
            (df["Mjac (deg)"] < MJAC_THRESHOLD_DEG) & \
            (df["Mjac (cm)"] < MJAC_THRESHOLD_CM) & \
            (df["pct_self-colliding"] <= 0 if not ignore_self_colliding else 101) & \
            (df["pct_env-colliding"] <= 0) & \
            (df["Time Elapsed (s)"] < tmax)
        ]
        # print(valid_times_df)
        if len(valid_times_df.index) > 0:
            n_successful += 1
            tls_rad.append(valid_times_df["path_length_rad"].iloc[-1])
            tls_m.append(valid_times_df["path_length_m"].iloc[-1])

    tl_rad = np.mean(tls_rad) if len(tls_rad) > 0 else "---"
    tl_m = np.mean(tls_m) if sum(tls_m) > 0.1 else "---"
    return 100*n_successful / len(dfs), tl_rad, tl_m




# ======================================================================================================================
# ======================================================================================================================
# |                                              torm + cppflow                                                         |
# ======================================================================================================================
# ======================================================================================================================


def append_cppflow_data(table: pd.DataFrame, folder_name: str, planner: str):

    filepaths, filenames = get_filepath_list(f"benchmarking/cppflow/{folder_name}", ".csv")
    filepaths_ist, filenames_ist = get_filepath_list(f"benchmarking/cppflow/2023-09-14-10:13__IST", ".csv")
    for problem, robot in PROBLEMS:
        problem_mapped = problem
        if problem == "rotation":
            problem_mapped = "rot_yz2"

        filepath = get_matching_filepath(filepaths, filenames, problem_mapped, robot, "cppflow", planner=planner)
        filepath_ist = get_matching_filepath(filepaths_ist, filenames_ist, problem_mapped, robot, "cppflow", planner=planner)
        dfs = torm_raw_to_dataframe(filepath, ",")
        dfs_ist = torm_raw_to_dataframe(filepath_ist, ",")
        tvs = get_median_TVS(dfs)
        ist = get_median_IST(dfs_ist)
        psr_1, tl_rad_1, tl_m_1 = get_PSR_and_TL(dfs, tmax=TMAX_1)
        psr_2, tl_rad_2, tl_m_2 = get_PSR_and_TL(dfs, tmax=TMAX_2)
        new_row = [_get_problem_name(problem, robot), "$\\textrm{cppflow - ours}$", tvs, ist, psr_1, (tl_rad_1, tl_m_1), psr_2, (tl_rad_2, tl_m_2)]
        table.loc[len(table.index)] = new_row

    table.to_csv(f"benchmarking/cppflow/{folder_name}/results_{folder_name}.csv", index=False)


def append_torm_data(table: pd.DataFrame):

    filepaths_torm, filenames_torm = get_filepath_list("benchmarking/torm", "")
    for problem, robot in PROBLEMS:

        problem_mapped = problem
        if problem == "rotation":
            problem_mapped = "rotation2"

        filepath = get_matching_filepath(filepaths_torm, filenames_torm, problem_mapped, robot, "torm")
        dfs = torm_raw_to_dataframe(filepath, "|")
        tvs = get_median_TVS(dfs, ignore_self_colliding=True)
        ist = get_median_IST(dfs)
        psr_1, tl_rad_1, tl_m_1 = get_PSR_and_TL(dfs, tmax=TMAX_1, ignore_self_colliding=True)
        psr_2, tl_rad_2, tl_m_2 = get_PSR_and_TL(dfs, tmax=TMAX_2, ignore_self_colliding=True)
        new_row = [_get_problem_name(problem, robot), "torm", tvs, ist, psr_1, (tl_rad_1, tl_m_1), psr_2, (tl_rad_2, tl_m_2)]
        table.loc[len(table.index)] = new_row

def append_stampede_data(table: pd.DataFrame):

    filepaths, filenames = get_filepath_list("benchmarking/stampede", ".csv")
    for problem, robot in PROBLEMS:
        if robot in {"panda", "fetch"}:
            continue
        filepath = get_matching_filepath(filepaths, filenames, problem, robot, "stampede")
        df = pd.read_csv(filepath)
        tvs, ist, psr, tl_rad, tl_m = get_stampede_stats(df)
        new_row = [_get_problem_name(problem, robot), "$\\textrm{stampede}^*$", tvs, ist, 0, ("---", "---"), psr, (tl_rad, tl_m)]
        table.loc[len(table.index)] = new_row




# ======================================================================================================================




def get_table_multirowed(df: pd.DataFrame) -> pd.DataFrame:
    problems = df["Problem"]
    problems_counter = {}

    problem_row_idx0s = [0]
    p_last = None
    for p in problems:
        if p not in problems_counter:
            if p_last is not None:
                problem_row_idx0s.append(problems_counter[p_last] + problem_row_idx0s[-1])
            p_last = p
            problems_counter[p] = 0
        problems_counter[p] += 1


    old_col = [df.loc[i, "Problem"] for i in df.index]
    new_col = []
    curr_problem = ""

    for i in range(len(old_col)):
        curr = old_col[i]
        if curr_problem != curr:
            curr_problem = curr
            new_col.append("\multirow{"+str(problems_counter[curr_problem]) +"}{9em}{" + curr_problem + "}")
        else:
            new_col.append(" ")
    df["Problem"] = new_col


    # Bold best result per planner
    new_tvs = [df.loc[i, TVS_COL] for i in df.index]
    new_ist = [df.loc[i, IST_COL] for i in df.index]
    new_psr_1 = [df.loc[i, PSR_COL_1] for i in df.index]
    new_pl_1 = [df.loc[i, TL_COL_1] for i in df.index]
    new_psr_2 = [df.loc[i, PSR_COL_2] for i in df.index]
    new_pl_2 = [df.loc[i, TL_COL_2] for i in df.index]


    def _min_value(rows, row0, rowf):
        return min([x if isinstance(x, (float, int)) else inf for x in rows[row0:rowf]])


    def _min_value_tuple_idx(rows, row0, rowf):
        min_val = min([x[0] if isinstance(x[0], (float, int)) else inf for x in rows[row0:rowf]])
        if rowf is None:
            rowf = len(rows)
        ii = 0
        for jj in range(row0, rowf):
            if rows[jj][0] == min_val:
                return ii
            ii += 1

    def _bolded_tup(tup):
        if isinstance(tup[1], str):
            return ("\\textbf{" + str(round(tup[0], 3)) + "}", tup[1])
        return ("\\textbf{" + str(round(tup[0], 2)) + "}", "\\textbf{" + str(round(tup[1], 2)) + "}")


    for i, row0 in enumerate(problem_row_idx0s):
        if i+1 == len(problem_row_idx0s):
            rowf = None
        else:
            rowf = problem_row_idx0s[i+1]
        rowf_temp = rowf if rowf is not None else len(new_psr_1)

        # TVS
        min_idx = new_tvs[row0:rowf].index(_min_value(new_tvs, row0, rowf))
        new_tvs[row0 + min_idx] = "\\textbf{" + str(round(float(new_tvs[row0 + min_idx]), 3)) + "}"
        # IST
        min_idx = new_ist[row0:rowf].index(_min_value(new_ist, row0, rowf))
        new_ist[row0 + min_idx] = "\\textbf{" + str(round(float(new_ist[row0 + min_idx]), 3)) + "}"

        # Time 1
        # PSR
        max_psr = max(new_psr_1[row0:rowf])
        for j in range(row0, rowf_temp):
            if abs(new_psr_1[j] - max_psr) < 1e-6:
                new_psr_1[j] = "\\textbf{" + str(round(float(new_psr_1[j]), 2)) + "}"

        # trajectory length - rad
        min_idx = _min_value_tuple_idx(new_pl_1, row0, rowf)
        new_pl_1[row0 + min_idx] = _bolded_tup(new_pl_1[row0 + min_idx])

        # Time 1
        # PSR
        max_psr = max(new_psr_2[row0:rowf])
        for j in range(row0, rowf_temp):
            if abs(new_psr_2[j] - max_psr) < 1e-6:
                new_psr_2[j] = "\\textbf{" + str(round(float(new_psr_2[j]), 2)) + "}"
        min_idx = _min_value_tuple_idx(new_pl_2, row0, rowf)
        new_pl_2[row0 + min_idx] = _bolded_tup(new_pl_2[row0 + min_idx])

    df[TVS_COL] = new_tvs
    df[IST_COL] = new_ist
    df[PSR_COL_1] = new_psr_1
    df[TL_COL_1] = new_pl_1
    df[TL_COL_2] = new_pl_2
    df[PSR_COL_2] = new_psr_2
    return df


def tweak_output_file():
    with open(OUTPUT_FILE, "r") as fr:
        txt = fr.read()
    # txt = txt.replace("{llrrrll}", "{V{3cm}V{2cm}V{2cm}V{2cm}V{2cm}V{2cm}V{2cm}}")
    # need the far left column to be 'l' type, I think this messes up multirow otherwise
    txt = txt.replace("{llllllll}", "{lF{0.1\\textwidth}F{0.09\\textwidth}F{0.06\\textwidth}F{0.081\\textwidth}F{0.1\\textwidth}F{0.081\\textwidth}F{0.1\\textwidth}}")
    make_bold_strs = (
        "Problem",
        "Planner",
        TVS_COL,
        IST_COL,
        PSR_COL_1,
        TL_COL_1,
        PSR_COL_2,
        TL_COL_2,
    )
    for s in make_bold_strs:
        txt = txt.replace(s, "\\textbf{" + s + "}")

    txt = txt.replace("\multirow{", "\hline\n\multirow[t]{") # [t]: top alignment
    txt = txt.replace("\midrule\n\hline", "\midrule\n") # remove extra hline

    with open(OUTPUT_FILE, "w") as fw:
        fw.write(txt)


def run_analysis(df: pd.DataFrame):
    tvs_speedups = []
    for problem in df["Problem"].unique():
        df_torm = df[(df["Problem"] == problem) & (df["Planner"] == "torm")]
        df_cppflow = df[(df["Problem"] == problem) & (df["Planner"] == "$\\textrm{cppflow - ours}$")]
        tvs_torm = df_torm[TVS_COL].iloc[0]
        tvs_cppflow = df_cppflow[TVS_COL].iloc[0]
        if isinf(tvs_torm) or isinf(tvs_cppflow):
            continue
        tvs_speedups.append(tvs_torm / tvs_cppflow)

    print("\ntvs.torm / tvs.cppflow")
    print("min:   ", min(tvs_speedups))
    print("max:   ", max(tvs_speedups))
    print("mean:  ", sum(tvs_speedups)/len(tvs_speedups))
    print("median:", np.median(tvs_speedups))
    exit()


"""
# if running on remote server, need to call this first:
export DISPLAY=0:0 

python3 scripts/save_planning_time_table.py

'python3 -m pip install jinja2 pandas'
"""

if __name__ == "__main__":

    table = pd.DataFrame(columns=COLUMNS)

    append_torm_data(table)
    append_stampede_data(table)
    append_cppflow_data(table, planner="PlannerSearcherOptimizerAlternating", folder_name="2023-09-13-12:05__LmAlt_v2_1_60s")
    # append_cppflow_data(table, planner="PlannerSearcherOptimizerAlternating", folder_name="2023-09-11-22:21__LmAlt_v2_1")
    # append_cppflow_data(table, planner="PlannerSearcherOptimizerFull", folder_name="2023-08-31-21:46__LmFull")

    table.sort_values(by=["Problem", "Planner"], ascending=[True, True], inplace=True)
    run_analysis(table)

    table = get_table_multirowed(table)

    # print("\ntable multirow:")
    # print(table)

    def str_fmt(s, round_amt):
        if s == "inf":
            return "$\inf$"
        if isinstance(s, str):
            return s
        if isinstance(s, float) and isinf(s):
            return "$\inf$"
        return round(s, round_amt)

    def format_tl(tl):
        tl1, tl2 = tl
        if isinstance(tl1, float):
            tl1 = round(tl1, 2)
        if isinstance(tl2, float):
            tl2 = round(tl2, 2)
        if tl[1] == "---":
            return tl1
        return f"{tl1} / {tl2}"

    formatters = [
        lambda pr_name: pr_name,
        lambda planner_name: planner_name,
        lambda tvs: str_fmt(tvs, 3),
        lambda ist: str_fmt(ist, 3),
        lambda succ_pct_1: str_fmt(succ_pct_1, 3),
        lambda tl: format_tl(tl),
        lambda succ_pct_2: str_fmt(succ_pct_2, 3),
        lambda tl: format_tl(tl)
    ]
    table.to_latex(
        OUTPUT_FILE,
        index=False,
        formatters=formatters,
    )
    tweak_output_file()

==> scripts/utils.py <==
import os

def get_filepath_list(path, ends_with: str):
    filepaths = []
    filenames = []
    for filename in os.listdir(path):
        filepath = os.path.join(path, filename)
        if os.path.isdir(filepath):
            continue
        if filename.endswith(ends_with):
            assert os.path.isfile(filepath), f"{filepath} is not a file"
            filepaths.append(filepath)
            filenames.append(filename)
    assert len(filepaths) > 0, f"error, only {len(filepaths)} filepaths found at '{path}'"
    return filepaths, filenames

